Eccentricities and Inclinations of Multi-Planet Systems with External Perturbers

Compact multi-planet systems containing super-Earths or sub-Neptunes, commonly found around solar-type stars, may be surrounded by external giant planet or stellar companions, which can shape the architechture and observability of the inner systems. We present a comprehensive study on the evolution of the inner planetary system subject to the gravitational influence of an eccentric, misaligned outer perturber. Analytic results are derived for the inner planet eccentricities ($e_i$) and mutual inclination ($\theta_{12}$) of the "2-planet + perturber" system, calibrated with numerical secular and N-body integrations, as a function of the perturber mass $m_p$, semi-major axis $a_p$ and inclination angle $\theta_p$. We find that the dynamics of the inner system is determined by the dimensionless parameter $\epsilon_{12}$, given by the ratio between the differential precession rate driven by the perturber and the mutual precession rate of the inner planets. Loosely packed systems (corresponding to $\epsilon_{12} \gg 1$) are more susceptible to eccentricity/inclination excitations by the perturber than tightly packed inner systems (with $\epsilon_{12} \ll 1$) (or singletons), although resonance may occur around $\epsilon_{12}\sim 1$, leading to large $e_i$ and $\theta_{12}$. Dynamical instability may set in for inner planet systems with large excited eccentricities and mutual inclinations. We present a formalism to extend our analytical results to general inner systems with $N>2$ planets and apply our results to constrain possible external companions to the Kepler-11 system. Eccentricity and inclination excitation by external companions may help explain the observational trend that systems with fewer transiting planets are dynamically hotter than those with more transiting planets.

==> Fig9.py <==
import numpy as np
from pylab import *

def get_data(letter):
	data = np.loadtxt("Fig9_"+letter+"_timeseries.csv",delimiter=",").T
	N = 3
	times = data[1]
	Ms     = data[2 + 0*N : 2 + 1*N]
	smas   = data[2 + 1*N : 2 + 2*N]
	inc    = data[2 + 2*N : 2 + 3*N]
	ecc    = data[2 + 3*N : 2 + 4*N]
	omega  = data[2 + 4*N : 2 + 5*N]
	Omega  = data[2 + 5*N : 2 + 6*N]
	fs     = data[2 + 6*N : 2 + 7*N]
	return times, inc, ecc, omega, Omega

def get_sec_data(letter):
	data = np.loadtxt("Fig9_"+letter+"_sec_timeseries.csv",delimiter=",").T
	N = 3
	times = data[1]
	jv1 = np.asarray([data[2+0],data[3+0],data[4+0]])
	ev1 = np.asarray([data[2+3],data[3+3],data[4+3]])
	jv2 = np.asarray([data[2+6],data[3+6],data[4+6]])
	ev2 = np.asarray([data[2+9],data[3+9],data[4+9]])
	return times, jv1, jv2, ev1, ev2
	#out = [Npl; collect(times[i]); collect(jv[:,i]); collect(ev[:,i])]

def get_sec_th12(times,jv1,jv2):
	dot = [np.dot(jv1[:,i],jv2[:,i])/np.dot(jv1[:,i],jv1[:,i])/np.dot(jv2[:,i],jv2[:,i]) for i in range(len(ts))]
	dot = np.asarray(dot)
	return np.arccos(dot)
	
def get_es_sec(times,ev1,ev2):
	e1 = np.asarray([np.linalg.norm(ev1[:,i]) for i in range(len(ts))])
	e2 = np.asarray([np.linalg.norm(ev1[:,i]) for i in range(len(ts))])
	return e1, e2

def get_th12(times,inc,Omega):
	n1 = np.zeros((3,len(times)))
	n1[0] = np.sin(inc[0])*np.cos(Omega[0])
	n1[1] = np.sin(inc[0])*np.sin(Omega[0])
	n1[2] = np.cos(inc[0])

	n2 = np.zeros((3,len(times)))
	n2[0] = np.sin(inc[1])*np.cos(Omega[1])
	n2[1] = np.sin(inc[1])*np.sin(Omega[1])
	n2[2] = np.cos(inc[1])

	th12 = np.arccos(np.asarray([np.dot(n1[:,i],n2[:,i]) for i in range(len(times))]))
	return th12

times, inc, ecc, omega, Omega = get_data('a')
ts, jv1, jv2, ev1, ev2 = get_sec_data('a')
ts = ts / 1e5
times = times / 1e5
th12 = get_th12(times,inc,Omega)
th12_sec = get_sec_th12(ts,jv1,jv2)
e1, e2 = get_es_sec(ts,ev1,ev2)


subplot(331)
plot(times,ecc[0])
plot(ts,e1,'r-')
ylabel("$e_1$",fontsize=35)

subplot(334)
plot(times,ecc[1])
plot(ts,e2,'r-')
ylabel("$e_2$",fontsize=35)

subplot(337)
plot(times,th12)
plot(ts,th12_sec,'r-')
xlabel("$t$ [$10^5$ yr.]",fontsize=35)
ylabel(r"$\theta_{12}$",fontsize=35)

times, inc, ecc, omega, Omega = get_data('b')
ts, jv1, jv2, ev1, ev2 = get_sec_data('b')
ts = ts / 1e4
times = times / 1e4
th12 = get_th12(times,inc,Omega)
th12_sec = get_sec_th12(ts,jv1,jv2)
e1, e2 = get_es_sec(ts,ev1,ev2)


subplot(332)
plot(times,ecc[0])
plot(ts,e1,'r-')
xlim([0,2.93])
ylim([0,0.25])

subplot(335)
plot(times,ecc[1])
plot(ts,e2,'r-')
ylim([0,1])
xlim([0,2.93])

subplot(338)
plot(times,th12)
plot(ts,th12_sec,'r-')
xlim([0,2.93])
ylim([0,2.5])
xlabel("$t$ [$10^4$ yr.]",fontsize=35)


times, inc, ecc, omega, Omega = get_data('c')
ts, jv1, jv2, ev1, ev2 = get_sec_data('c')
ts = ts / 1e5
times = times / 1e5
th12 = get_th12(times,inc,Omega)
th12_sec = get_sec_th12(ts,jv1,jv2)
e1, e2 = get_es_sec(ts,ev1,ev2)


subplot(333)
plot(times,ecc[0])
plot(ts,e1,'r-')
xlim([0,ts[-1]])

subplot(336)
plot(times,ecc[1])
plot(ts,e2,'r-')
xlim([0,ts[-1]])

subplot(339)
plot(times,th12)
plot(ts,th12_sec,'r-')
xlim([0,ts[-1]])
xlabel("$t$ [$10^5$ yr.]",fontsize=35)

tight_layout()


